COCOPLOT: COlor COllapsed PLOTting software : Using color to view 3D data as a 2D image

Most modern solar observatories deliver data products formatted as 3D spatio-temporal data cubes, that contain additional, higher dimensions with spectral and/or polarimetric information. This multi-dimensional complexity presents a major challenge when browsing for features of interest in several dimensions simultaneously. We developed the COlor COllapsed PLOTting (COCOPLOT) software as a quick-look and context image software, to convey spectral profile or time evolution from all the spatial pixels ($x,y$) in a 3D [$n_x,n_y,n_\lambda$] or [$n_x,n_y,n_t$] data cube as a single image, using color. This can avoid the need to scan through many wavelengths, creating difference and composite images when searching for signals satisfying multiple criteria. Filters are generated for the red, green, and blue channels by selecting values of interest to highlight in each channel, and their weightings. These filters are combined with the data cube over the third dimension axis to produce an $n_x \times n_y \times 3$ cube displayed as one true color image. Some use cases are presented for data from the Swedish 1-m Solar Telescope (SST) and IRIS, including H$\alpha$ solar flare data, a comparison with $k$-means clustering for identifying asymmetries in the Ca II K line and off-limb coronal rain in IRIS C II slit-jaw images. These illustrate identification by color alone using COCOPLOT of locations including line wing or central enhancement, broadening, wing absorption, and sites with intermittent flows or time-persistent features. COCOPLOT is publicly available in both IDL and Python.

==> code.py <==
import COCOpy as cp
#function filter(wavelengths, filtername, rgb_pos, plot):
#     Generates COCOPLOT filters
#     Wavelengths:1D-array with wavelength values, or integer with number of spectral positions.
#     Filtername: Scalar string specifying the type of filter. One of three values is accepted:
#                 'single' : single wavelength points. Uses keyword rgb_pos[r,g,b] with integers.
#                 'band' : bands of wavelength points, uses keyword rgb_pos[[r1,r2],[g1,g2],[b1,b2]].
#                 'normal' : normal distribution filters. Use keyword rgb_pos[[mr,sr],[mg,sg],[mb,sb]] These specify the means and sd devs of the normal distribution functions used in the rgb filters.
#      rgb_pos:  Scalar or 2-element array specifying the position, band boundaries,
#                   or mean and std dev of the red, green, and blue filters respectively.

#EXAMPLES
# e.g. 1)     Generate filters that use groups of positions across the 13 element array "spect_pos"
myfilter1 = cp.filter(spect_pos, 'band', rgb_pos=[[0,4],[4,8],[8,12]])
# e.g. 2)     Creat single position filters, at the array entries with subscripts 2, 6, and 10 in "mylambda".
myfilter2 = cp.filter(mylambda, 'single', rgb_pos[2,6,10])
# e.g. 3)     Generate a default filter (Gaussian normal) over 11 equally spaced spectral positions.
myfilter3 = cp.filter(np.arange(11), 'normal')
# e.g. 4)     Create gaussian normal filters. Means at variable "spec" positions 1, 6, 11 with std devs "sig"
myfilter4 = cp.filter(spec, filtertype='normal', b=[spec[1],sig], g=[spec[6],sig], r=[spec[11],sig])

#function RGB(datacube, filters, threshold=0, thresmethod='percentile'):
#         Applies filter to 3D cube and returns a 3d cube of size [x,y,3].
#         Used when normalisation to values between 0 and 255 for saving in an RGB image is not desired.

#function norm(data):
#      Normalises data to value between 0 and 255 to save as image. Other scaling methods can be
#      considred by changing this function. 

#function plot, coco_datacube, filter, threshold=0, threshmethod='numeric', show=True, name=False, path=''
#      Applies a filter to 3D datacube and return COCOPLOT RGB image
#      coco_datacube: Input data cube of dimensions [nx, ny, nWavelengths]
#      filter: Filter of dimensions [nWavelengths, 3] made by cocofilter
#      threshold: 2 element array that saturates all values below and above the provided values.
#      thresmethod : set method of thesholding. Default: 'numeric'
#      numeric: allows to give a min and max value in counts
#      fraction: give threshold value in fractional numbers between 0 and 1.
#      name: Saves cocoplot to disk if name is set Default: False
#      show: Show resulting image. Default: True.
#      path: path to save image. Default: ''

#EXAMPLES
myimage    = cp.plot(mydatacube, myfilter)
myimage    = cp.plot(mydatacube, myfilter, threshold=[0.01,0.99], threshmethod='fraction')
myimage    = cp.plot(mydatacube, myfilter, threshold=[1525,21699], show=False, name='test.png', path='coco/')

#function video, datacube, filter, fps=3, threshold=0, thresmethod='numeric', show=True, name=False, path=''
#     Generates and save an animation of COCOPLOT images
#     coco_datacube: Input 4D data cube of dimensions [nt,lambda,nx,ny]
#     filters: output from filter()
#     fps: frames per second. Default:3
#     threshold: 2 element array that saturates all values below and above the provided values.
#     thresmethod: set method of thesholding. Default: 'numeric'
#     numeric: allows to give a min and max value in counts
#     fraction: give threshold value in fractional numbers between 0 and 1.
#     show: Will show animation if True. Default: True
#     name: Saves cocoplot to disk if name is set Default: False
#     path: path to save image. Default: ''

#EXAMPLES
datacube=data_tot[*,*,*,*]
filepath='/home/username/tmp/testoutput.avi'
cp.video(datacube, myfilter, name=filepath, fps=1)
cp.video(datacube, myfilter, fps=4, threshold=[0,20000], threshmethod='numeric')
cp.video(datacube, myfilter, name=filepath, fps=2, threshold=[0.2,0.75], threshmethod='fraction')

#function filtplot(line,filter,color=True, xlabel='Wavelengths', ylabel='Arbitrary Units', title=''):
#       Applies filter to single profile to create images like Fig. 2.
#       line:    1d profile
#       filter:  filter from cocofilter
#       color:   If True the color of the profile will have the RGB value
#                that the filter would give it. Otherwise profile is black.
#                Defealt: True
#        xlabel: text on xlabel. Default: 'Wavelengths'
#        ylabel: text on ylabel. Default: 'Arbitrary Units'
#        title:  title of plot. Deleault: ''

#EXAMPLES
cp.filtplot(line, my_filter,title='Pixel (42,42)')




==> figures/code__1_.py <==
import COCOpy as cp
#function filter(wavelengths, filtername, rgb_pos, plot):
#     Generates COCOPLOT filters
#     Wavelengths:1D-array with wavelength values, or integer with number of spectral positions.
#     Filtername: Scalar string specifying the type of filter. One of three values is accepted:
#                 'single' : single wavelength points. Uses keyword rgb_pos[r,g,b] with integers.
#                 'band' : bands of wavelength points, uses keyword rgb_pos[[r1,r2],[g1,g2],[b1,b2]].
#                 'normal' : normal distribution filters. Use keyword rgb_pos[[mr,sr],[mg,sg],[mb,sb]] These specify the means and sd devs of the normal distribution functions used in the rgb filters.
#      rgb_pos:  Scalar or 2-element array specifying the position, band boundaries,
#                   or mean and std dev of the red, green, and blue filters respectively.

#EXAMPLES
# e.g. 1)     Generate filters that use groups of positions across the 13 element array "spect_pos"
myfilter1 = cp.filter(spect_pos, 'band', rgb_pos=[[0,4],[4,8],[8,12]])
# e.g. 2)     Creat single position filters, at the array entries with subscripts 2, 6, and 10 in "mylambda".
myfilter2 = cp.filter(mylambda, 'single', rgb_pos[2,6,10])
# e.g. 3)     Generate a default filter (Gaussian normal) over 11 equally spaced spectral positions.
myfilter3 = cp.filter(np.arange(11), 'normal')
# e.g. 4)     Create gaussian normal filters. Means at variable "spec" positions 1, 6, 11 with std devs "sig"
myfilter4 = cp.filter(spec, filtertype='normal', b=[spec[1],sig], g=[spec[6],sig], r=[spec[11],sig])

#function RGB(datacube, filters, threshold=0, thresmethod='percentile'):
#         Applies filter to 3D cube and returns a 3d cube of size [x,y,3].
#         Used when normalisation to values between 0 and 255 for saving in an RGB image is not desired.

#function plot, coco_datacube, filter, threshold=0, threshmethod='numeric', show=True, name=False, path=''
#      Applies a filter to 3D datacube and return COCOPLOT RGB image
#      coco_datacube: Input data cube of dimensions [nx, ny, nWavelengths]
#      filter: Filter of dimensions [nWavelengths, 3] made by cocofilter
#      threshold: 2 element array that saturates all values below and above the provided values.
#      thresmethod : set method of thesholding. Default: 'numeric'
#      numeric: allows to give a min and max value in counts
#      fraction: give threshold value in fractional numbers between 0 and 1.
#      name: Saves cocoplot to disk if name is set Default: False
#      show: Show resulting image. Default: True.
#      path: path to save image. Default: ''

#EXAMPLES
myimage    = cp.plot(mydatacube, myfilter)
myimage    = cp.plot(mydatacube, myfilter, threshold=[0.01,0.99], threshmethod='fraction')
myimage    = cp.plot(mydatacube, myfilter, threshold=[1525,21699], show=False, name='test.png', path='coco/')

#function video, datacube, filter, fps=3, threshold=0, thresmethod='numeric', show=True, name=False, path=''
#     Generates and save an animation of COCOPLOT images
#     coco_datacube: Input 4D data cube of dimensions [nt,lambda,nx,ny]
#     filters: output from filter()
#     fps: frames per second. Default:3
#     threshold: 2 element array that saturates all values below and above the provided values.
#     thresmethod: set method of thesholding. Default: 'numeric'
#     numeric: allows to give a min and max value in counts
#     fraction: give threshold value in fractional numbers between 0 and 1.
#     show: Will show animation if True. Default: True
#     name: Saves cocoplot to disk if name is set Default: False
#     path: path to save image. Default: ''

#EXAMPLES
datacube=data_tot[*,*,*,*]
filepath='/home/username/tmp/testoutput.avi'
cp.video(datacube, myfilter, name=filepath, fps=1)
cp.video(datacube, myfilter, fps=4, threshold=[0,20000], threshmethod='numeric')
cp.video(datacube, myfilter, name=filepath, fps=2, threshold=[0.2,0.75], threshmethod='fraction')

#function filtplot(line,filter,color=True, xlabel='Wavelengths', ylabel='Arbitrary Units', title=''):
#       Applies filter to single profile to create images like Fig. 2.
#       line:    1d profile
#       filter:  filter from cocofilter
#       color:   If True the color of the profile will have the RGB value
#                that the filter would give it. Otherwise profile is black.
#                Defealt: True
#        xlabel: text on xlabel. Default: 'Wavelengths'
#        ylabel: text on ylabel. Default: 'Arbitrary Units'
#        title:  title of plot. Deleault: ''

#EXAMPLES
cp.filtplot(line, my_filter,title='Pixel (42,42)')



